Composable Design of Multiphase Fluid Dynamics Solvers in Flash-X

Multiphysics incompressible fluid dynamics simulations play a crucial role in understanding intricate behaviors of many complex engineering systems that involve interactions between solids, fluids, and various phases like liquid and gas. Numerical modeling of these interactions has generated significant research interest in recent decades and has led to the development of open source simulation tools and commercial software products targeting specific applications or general problem classes in computational fluid dynamics. As the demand increases for these simulations to adapt to platform heterogeneity, ensure composability between different physics models, and effectively utilize inheritance within partial differentiation systems, a fundamental reconsideration of numerical solver design becomes imperative. The discussion presented in this paper emphasizes the importance of these considerations and introduces the Flash-X approach as a potential solution. The software design strategies outlined in the article serve as a guide for Flash-X developers, providing insights into complexities associated with performance portability, composability, and sustainable development. These strategies provide a foundation for improving design of both new and existing simulation tools grappling with these challenges. By incorporating the principles outlined in the Flash-X approach, engineers and researchers can enhance the adaptability, efficiency, and overall effectiveness of their numerical solvers in the ever-evolving field of multiphysics simulations.

==> minted.sh <==
# First set finalizecache when loading minted and run this
# Then set frozencache and run in interactive mode
pdflatex -interaction=nonstopmode --shell-escape Paper.tex

